Hindsight Logging for Model Training

In modern Machine Learning, model training is an iterative, experimental process that can consume enormous computation resources and developer time. To aid in that process, experienced model developers log and visualize program variables during training runs. Exhaustive logging of all variables is infeasible. Optimistic logging can be accompanied by program checkpoints; this allows developers to add log statements post-hoc, and "replay" desired log statements from checkpoint -- a process we refer to as hindsight logging. Unfortunately, hindsight logging raises tricky problems in data management and software engineering. Done poorly, hindsight logging can waste resources and generate technical debt embodied in multiple variants of training code. In this paper, we present methodologies for efficient and effective logging practices for model training, with a focus on techniques for hindsight logging. Our goal is for experienced model developers to learn and adopt these practices. To make this easier, we provide an open-source suite of tools for Fast Low-Overhead Recovery (flor) that embodies our design across three tasks: (i) efficient background logging in Python, (ii) adaptable periodic checkpointing, and (iii) an instrumentation library that codifies hindsight logging for efficient and automatic record-replay of model-training. Model developers can use each flor tool separately as they see fit, or they can use flor in hands-free mode, entrusting it to instrument their code end-to-end for efficient record-replay. Our solutions leverage techniques from physiological transaction logs and recovery in database systems. Evaluations on modern ML benchmarks demonstrate that flor can produce fast checkpointing with small user-specifiable overheads (e.g. 7%), and still provide hindsight log replay times orders of magnitude faster than restarting training from scratch.

==> codes/abstract_loop.py <==
for var in iterator:
    ITERATION START CHECKPOINT
    ##########################
    ##########################
    ######## LOOP BODY #######
    ########################## 
    ##########################
LOOP END CHECKPOINT



==> codes/abstract_parallel.py <==
for code_block in code_blocks:
    code_block()




==> codes/abstract_skip.py <==
if is_new(state, i) or is_probed(i):
    ###############################
    ##### Memoized Code Block i ###
    ###############################
    memoize(state, i)
else:
    # Skip Memoized Code Block i
    state.set(load_end_state(state, i))




==> codes/antipattern.py <==
net, optimizer, loss = init_globals()
if args.RESUME:
    torch.load([net, optimizer], args.CHKPT_PATH)
for epoch in range(N):
    for batch, k in enumerate(training_data):
        predictions = net(batch.X)
        avg_loss = loss(predictions, batch.y)
        avg_loss.backward()
        optimizer.step()
        if epoch*len(training_data) + k % args.PERIOD == 0:
            torch.save([net, optimizer],
                   f'checkpoint{epoch}-{k}.pt')
    if args.SAVE:
        torch.save([net, optimizer], f'checkpoint{epoch}.pt')
    acc = evaluate(net, test_data)
    if acc > best_acc:
        best_acc = acc
        torch.save([net, optimizer], f'checkpoint-best.pt')

































---------------
plot_l2_norm([p.grad for p in net.parameters()])

==> codes/changeset_example.py <==
init_globals()
def train():                    
    # Initialize changeset to empty set
    for batch in training_data_loader:
        # Add batch to changeset, rule 3        
        preds = net(batch.X)        
        # Add preds to changeset, rule 2              
        avg_loss = loss(preds, batch.Y)     
        # Add avg_loss to changeset, rule2
        avg_loss.backward()                 
        # Add avg_loss to changeset, rule 4
        optimizer.step()                    
        # Add optimizer to changeset, rule 4
    # Remove loop-scoped vars from changeset
    # Add inferred side-effects to changeset
    # Loop End Checkpoint: {net, optimizer}
...
# Initialize changeset to empty set
for epoch in range(N):
    # Add epoch to changeset, rule 2
    train()                                 
    # No estimate, rule 5, abort transform
    evaluate(net, test_data_loader)
# No Loop End Checkpoint generated



==> codes/flor_model_training.py <==
init_globals()

for epoch in range(args.start, args.stop):
  if flor.skipblock.step_into(...):
    for batch in training_data:
      predictions = net(batch.X)
      avg_loss = loss(predictions, batch.y)
      avg_loss.backward()
      optimizer.step()
  flor.skipblock.end(net, optimizer)
  evaluate(net, test_data)
  

==> codes/parallel_dispatch.sh <==
#!/bin/bash

for GPU in 0 .. 4
do
    echo $GPU
done

==> codes/parallel_model_training.py <==
init_globals()
for epoch in flor.generator(range(N), MODE, PID, NGPUS):
  if flor.skipblock.step_into(...):
    for batch in training_data:
      predictions = net(batch.X)
      avg_loss = loss(predictions, batch.y)
      avg_loss.backward()
      optimizer.step()
  flor.skipblock.end(net, optimizer)
  evaluate(net, test_data)
  

==> codes/pattern.py <==
net, optimizer, loss = init_globals()
if args.RESUME:
    torch.load([net, optimizer], args.CHKPT_PATH)
for epoch in flor.main(range(N)):
    if args.RECORD or not flor.skip:
        for batch, k in enumerate(training_data):
            predictions = net(batch.X)
            avg_loss = loss(predictions, batch.y)
            avg_loss.backward()
            optimizer.step()
        args.RECORD and torch.save([net, optimizer], f'checkpoint{epoch}.pt')
    else:
        torch.load([net, optimizer],  f'checkpoint{epoch}.pt')
    evaluate(net, test_data)

==> codes/periodic_checkpoiknting.py <==
#ANTI-PATTERN
net, optimizer, loss = init_globals()
if args.RESUME:
    torch.load([net, optimizer], args.CHKPT_PATH)
for epoch in range(N):
    for batch, k in enumerate(training_data):
        predictions = net(batch.X)
        avg_loss = loss(predictions, batch.y)
        avg_loss.backward()
        optimizer.step()
        if epoch*len(training_data) + k % args.PERIOD == 0:
            torch.save([net, optimizer],
                   f'checkpoint{epoch}-{k}.pt')
    if args.SAVE:
        torch.save([net, optimizer],
                   f'checkpoint{epoch}.pt')
    acc = evaluate(net, test_data)
    if acc > best_acc:
        best_acc = acc
        torch.save([net, optimizer], f'checkpoint-best.pt')



#PATTERN
net, optimizer, loss = init_globals()
if args.RESUME:
    torch.load([net, optimizer], args.CHKPT_PATH)
for epoch in flor.main(range(N)):
    if args.RECORD or not flor.skip:
        for batch, k in enumerate(training_data):
            predictions = net(batch.X)
            avg_loss = loss(predictions, batch.y)
            avg_loss.backward()
            optimizer.step()
        args.RECORD and torch.save([net, optimizer], f'checkpoint{epoch}.pt')
    else:
        torch.load([net, optimizer],  f'checkpoint{epoch}.pt')
    evaluate(net, test_data)
    

#ANTI-PATTERN (because the order of traversal of training_data is not efficiently recoverable).
net, optimizer, loss = init_globals()
for epoch in flor.main(range(N)):
    if flor.batches[epoch].LO > 0:
        torch.load([net, optimizer], f'checkpoint{epoch}-{flor.batches[epoch].LO}.pt')
    for batch, k in enumerate(training_data[flor.batches[epoch]], start=flor.batches[epoch].LO):
        predictions = net(batch.X)
        avg_loss = loss(predictions, batch.y)
        avg_loss.backward()
        optimizer.step()
        if args.RECORD and flor.save_due(epoch, k):
            torch.save([net, optimizer], f'checkpoint{epoch}-{k}.pt')
    evaluate(net, test_data)

==> codes/periodic_checkpointing_clean.py <==
net, optimizer, loss = init_globals()
for epoch in range(N):
    for batch in training_data:
        predictions = net(batch.X)
        avg_loss = loss(predictions, batch.y)
        avg_loss.backward()
        optimizer.step()
    evaluate(net, test_data)

net, optimizer, loss = init_globals()
if params.RESUME:
    torch.load([net, optimizer], params.CHKPT_PATH)
for epoch in range(N):
    for batch in training_data:
        predictions = net(batch.X)
        avg_loss = loss(predictions, batch.y)
        avg_loss.backward()
        optimizer.step()
    if params.SAVE and epoch % params.PERIOD == 0:
        torch.save([net, optimizer],
                   f'checkpoint{epoch}.pt')
    evaluate(net, test_data)


==> codes/raw_model_training.py <==
init_globals()
for epoch in range(N):
  for batch in training_data:
    predictions = net(batch.X)
    avg_loss = loss(predictions, batch.y)
    avg_loss.backward()
    optimizer.step()
  evaluate(net, test_data)
  
